Dynamic polarizability of macromolecules for single-molecule optical biosensing

The structural dynamics of macromolecules is important for most microbiological processes, from protein folding to the origins of neurodegenerative disorders. Noninvasive measurements of these dynamics are highly challenging. Recently, optical sensors have been shown to allow noninvasive time-resolved measurements of the dynamic polarizability of single-molecules. Here we introduce a method to efficiently predict the dynamic polarizability from the atomic configuration of a given macromolecule. This provides a means to connect the measured dynamic polarizability to the underlying structure of the molecule, and therefore to connect temporal measurements to structural dynamics. To illustrate the methodology we calculate the change in polarizability as a function of time based on conformations extracted from molecular dynamics simulations and using different conformations of motor proteins solved crystalographically. This allows us to quantify the magnitude of the changes in polarizablity due to thermal and functional motions.

==> anc/supp.bbl <==
%merlin.mbs aipnum4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (0) allowed
%Control: page (1) range
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{61}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Sanderson}(2001)}]{sanderson2001phase}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~B.}\ \bibnamefont
  {Sanderson}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Phase
  contrast microscopy},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {e LS}\ } (\bibinfo {year} {2001})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Postnov}\ \emph {et~al.}(2020)\citenamefont
  {Postnov}, \citenamefont {Tang}, \citenamefont {Erdener}, \citenamefont
  {K{\i}l{\i}{\c{c}}},\ and\ \citenamefont {Boas}}]{postnov2020dynamic}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.~D.}\ \bibnamefont
  {Postnov}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Tang}},
  \bibinfo {author} {\bibfnamefont {S.~E.}\ \bibnamefont {Erdener}}, \bibinfo
  {author} {\bibfnamefont {K.}~\bibnamefont {K{\i}l{\i}{\c{c}}}}, \ and\
  \bibinfo {author} {\bibfnamefont {D.~A.}\ \bibnamefont {Boas}},\ }\bibfield
  {title} {\enquote {\bibinfo {title} {Dynamic light scattering imaging},}\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Science Advances}\
  }\textbf {\bibinfo {volume} {6}},\ \bibinfo {pages} {eabc4628} (\bibinfo
  {year} {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {J{\"u}nger}\ and\ \citenamefont
  {Rohrbach}(2018)}]{junger2018strong}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {J{\"u}nger}}\ and\ \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Rohrbach}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Strong
  cytoskeleton activity on millisecond timescales upon particle binding
  revealed by {ROCS} microscopy},}\ }\href@noop {} {\bibfield  {journal}
  {\bibinfo  {journal} {Cytoskeleton}\ }\textbf {\bibinfo {volume} {75}},\
  \bibinfo {pages} {410--424} (\bibinfo {year} {2018})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Mauranyapin}\ \emph {et~al.}(2017)\citenamefont
  {Mauranyapin}, \citenamefont {Madsen}, \citenamefont {Taylor}, \citenamefont
  {Waleed},\ and\ \citenamefont {Bowen}}]{mauranyapin2017evanescent}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.}~\bibnamefont
  {Mauranyapin}}, \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {Madsen}},
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Taylor}}, \bibinfo
  {author} {\bibfnamefont {M.}~\bibnamefont {Waleed}}, \ and\ \bibinfo {author}
  {\bibfnamefont {W.}~\bibnamefont {Bowen}},\ }\bibfield  {title} {\enquote
  {\bibinfo {title} {Evanescent single-molecule biosensing with quantum-limited
  precision},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Nature Photonics}\ }\textbf {\bibinfo {volume} {11}},\ \bibinfo {pages}
  {477} (\bibinfo {year} {2017})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Baaske}, \citenamefont {Foreman},\ and\ \citenamefont
  {Vollmer}(2014)}]{baaske2014single}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~D.}\ \bibnamefont
  {Baaske}}, \bibinfo {author} {\bibfnamefont {M.~R.}\ \bibnamefont {Foreman}},
  \ and\ \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Vollmer}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Single-molecule nucleic acid
  interactions monitored on a label-free microcavity biosensor platform},}\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Nature
  Nanotechnology}\ }\textbf {\bibinfo {volume} {9}},\ \bibinfo {pages} {933}
  (\bibinfo {year} {2014})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Young}\ \emph {et~al.}(2018)\citenamefont {Young},
  \citenamefont {Hundt}, \citenamefont {Cole}, \citenamefont {Fineberg},
  \citenamefont {Andrecka}, \citenamefont {Tyler}, \citenamefont {Olerinyova},
  \citenamefont {Ansari}, \citenamefont {Marklund}, \citenamefont {Collier}
  \emph {et~al.}}]{young2018quantitative}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Young}}, \bibinfo {author} {\bibfnamefont {N.}~\bibnamefont {Hundt}},
  \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Cole}}, \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Fineberg}}, \bibinfo {author}
  {\bibfnamefont {J.}~\bibnamefont {Andrecka}}, \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Tyler}}, \bibinfo {author} {\bibfnamefont
  {A.}~\bibnamefont {Olerinyova}}, \bibinfo {author} {\bibfnamefont
  {A.}~\bibnamefont {Ansari}}, \bibinfo {author} {\bibfnamefont {E.~G.}\
  \bibnamefont {Marklund}}, \bibinfo {author} {\bibfnamefont {M.~P.}\
  \bibnamefont {Collier}},  \emph {et~al.},\ }\bibfield  {title} {\enquote
  {\bibinfo {title} {Quantitative mass imaging of single biological
  macromolecules},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Science}\ }\textbf {\bibinfo {volume} {360}},\ \bibinfo {pages} {423--427}
  (\bibinfo {year} {2018})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Jackson}(1999)}]{jackson_classical_1999}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~D.}\ \bibnamefont
  {Jackson}},\ }\href {http://cdsweb.cern.ch/record/490457} {\emph {\bibinfo
  {title} {Classical Electrodynamics}}},\ \bibinfo {edition} {3rd}\ ed.\
  (\bibinfo  {publisher} {Wiley},\ \bibinfo {address} {New York, {NY}},\
  \bibinfo {year} {1999})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Swaim}, \citenamefont {Knittel},\ and\ \citenamefont
  {Bowen}(2013)}]{swaim2013detection}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~D.}\ \bibnamefont
  {Swaim}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Knittel}}, \
  and\ \bibinfo {author} {\bibfnamefont {W.~P.}\ \bibnamefont {Bowen}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Detection of nanoparticles
  with a frequency locked whispering gallery mode microresonator},}\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Applied Physics
  Letters}\ }\textbf {\bibinfo {volume} {102}},\ \bibinfo {pages} {183106}
  (\bibinfo {year} {2013})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Swaim}, \citenamefont {Knittel},\ and\ \citenamefont
  {Bowen}(2011)}]{Swaim2011Detection}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~D.}\ \bibnamefont
  {Swaim}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Knittel}}, \
  and\ \bibinfo {author} {\bibfnamefont {W.~P.}\ \bibnamefont {Bowen}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Detection limits in
  whispering gallery biosensors with plasmonic enhancement},}\ }\href {\doibase
  10.1063/1.3669398} {\bibfield  {journal} {\bibinfo  {journal} {Applied
  Physics Letters}\ }\textbf {\bibinfo {volume} {99}},\ \bibinfo {pages}
  {243109} (\bibinfo {year} {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Shopova}\ \emph {et~al.}(2011)\citenamefont
  {Shopova}, \citenamefont {Rajmangal}, \citenamefont {Holler},\ and\
  \citenamefont {Arnold}}]{Shopova2011Plasmonic}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.~I.}\ \bibnamefont
  {Shopova}}, \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Rajmangal}},
  \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Holler}}, \ and\ \bibinfo
  {author} {\bibfnamefont {S.}~\bibnamefont {Arnold}},\ }\bibfield  {title}
  {\enquote {\bibinfo {title} {Plasmonic enhancement of a
  whispering-gallery-mode biosensor for single nanoparticle detection},}\
  }\href {\doibase 10.1063/1.3599584} {\bibfield  {journal} {\bibinfo
  {journal} {Applied Physics Letters}\ }\textbf {\bibinfo {volume} {98}},\
  \bibinfo {pages} {243104} (\bibinfo {year} {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Pang}\ and\ \citenamefont
  {Gordon}(2012)}]{Pang2012Optical}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont
  {Pang}}\ and\ \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Gordon}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Optical trapping of a single
  protein},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Nano
  Letters}\ }\textbf {\bibinfo {volume} {12}},\ \bibinfo {pages} {402--406}
  (\bibinfo {year} {2012})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Dantham}\ \emph {et~al.}(2013)\citenamefont
  {Dantham}, \citenamefont {Holler}, \citenamefont {Barbre}, \citenamefont
  {Keng}, \citenamefont {Kolchenko},\ and\ \citenamefont
  {Arnold}}]{Dantham2013Label-free}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {V.}~\bibnamefont
  {Dantham}}, \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Holler}},
  \bibinfo {author} {\bibfnamefont {C.}~\bibnamefont {Barbre}}, \bibinfo
  {author} {\bibfnamefont {D.}~\bibnamefont {Keng}}, \bibinfo {author}
  {\bibfnamefont {V.}~\bibnamefont {Kolchenko}}, \ and\ \bibinfo {author}
  {\bibfnamefont {S.}~\bibnamefont {Arnold}},\ }\bibfield  {title} {\enquote
  {\bibinfo {title} {Label-free detection of single protein using a
  nanoplasmonic-photonic hybrid microcavity},}\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Nano Letters}\ }\textbf {\bibinfo {volume}
  {13}},\ \bibinfo {pages} {3347--3351} (\bibinfo {year} {2013})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Zijlstra}, \citenamefont {Paulo},\ and\ \citenamefont
  {Orrit}(2012)}]{zijlstra2012optical}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Zijlstra}}, \bibinfo {author} {\bibfnamefont {P.~M.}\ \bibnamefont {Paulo}},
  \ and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Orrit}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Optical detection of single
  non-absorbing molecules using the surface plasmon resonance of a gold
  nanorod},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Nature
  nanotechnology}\ }\textbf {\bibinfo {volume} {7}},\ \bibinfo {pages}
  {379--382} (\bibinfo {year} {2012})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Mauranyapin}\ \emph {et~al.}(2019)\citenamefont
  {Mauranyapin}, \citenamefont {Madsen}, \citenamefont {Booth}, \citenamefont
  {Peng}, \citenamefont {Warren-Smith}, \citenamefont {Schartner},
  \citenamefont {Ebendorff-Heidepriem},\ and\ \citenamefont
  {Bowen}}]{mauranyapin2019quantum}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.~P.}\ \bibnamefont
  {Mauranyapin}}, \bibinfo {author} {\bibfnamefont {L.~S.}\ \bibnamefont
  {Madsen}}, \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {Booth}},
  \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {Peng}}, \bibinfo {author}
  {\bibfnamefont {S.~C.}\ \bibnamefont {Warren-Smith}}, \bibinfo {author}
  {\bibfnamefont {E.~P.}\ \bibnamefont {Schartner}}, \bibinfo {author}
  {\bibfnamefont {H.}~\bibnamefont {Ebendorff-Heidepriem}}, \ and\ \bibinfo
  {author} {\bibfnamefont {W.~P.}\ \bibnamefont {Bowen}},\ }\bibfield  {title}
  {\enquote {\bibinfo {title} {Quantum noise limited nanoparticle detection
  with exposed-core fiber},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {Optics Express}\ }\textbf {\bibinfo {volume} {27}},\ \bibinfo
  {pages} {18601--18611} (\bibinfo {year} {2019})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Jin}\ \emph {et~al.}(2021)\citenamefont {Jin},
  \citenamefont {Tang}, \citenamefont {Chen}, \citenamefont {Yu}, \citenamefont
  {Shu}, \citenamefont {Tao}, \citenamefont {Chen}, \citenamefont {Gong},
  \citenamefont {Wang},\ and\ \citenamefont {Xiao}}]{jin20211}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Jin}}, \bibinfo {author} {\bibfnamefont {S.-J.}\ \bibnamefont {Tang}},
  \bibinfo {author} {\bibfnamefont {J.-H.}\ \bibnamefont {Chen}}, \bibinfo
  {author} {\bibfnamefont {X.-C.}\ \bibnamefont {Yu}}, \bibinfo {author}
  {\bibfnamefont {H.}~\bibnamefont {Shu}}, \bibinfo {author} {\bibfnamefont
  {Y.}~\bibnamefont {Tao}}, \bibinfo {author} {\bibfnamefont {A.~K.}\
  \bibnamefont {Chen}}, \bibinfo {author} {\bibfnamefont {Q.}~\bibnamefont
  {Gong}}, \bibinfo {author} {\bibfnamefont {X.}~\bibnamefont {Wang}}, \ and\
  \bibinfo {author} {\bibfnamefont {Y.-F.}\ \bibnamefont {Xiao}},\ }\bibfield
  {title} {\enquote {\bibinfo {title} {1/f-noise-free optical sensing with an
  integrated heterodyne interferometer},}\ }\href@noop {} {\bibfield  {journal}
  {\bibinfo  {journal} {Nature Communications}\ }\textbf {\bibinfo {volume}
  {12}},\ \bibinfo {pages} {1--7} (\bibinfo {year} {2021})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Mitra}, \citenamefont {Ignatovich},\ and\
  \citenamefont {Novotny}(2012)}]{mitra2012real}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Mitra}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Ignatovich}}, \
  and\ \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {Novotny}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Real-time optical detection
  of single human and bacterial viruses based on dark-field interferometry},}\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Biosensors and
  Bioelectronics}\ }\textbf {\bibinfo {volume} {31}},\ \bibinfo {pages}
  {499--504} (\bibinfo {year} {2012})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Arroyo}\ \emph {et~al.}(2014)\citenamefont {Arroyo},
  \citenamefont {Andrecka}, \citenamefont {Spillane}, \citenamefont
  {Billington}, \citenamefont {Takagi}, \citenamefont {Sellers},\ and\
  \citenamefont {Kukura}}]{Ortega2014Label-Free}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~O.}\ \bibnamefont
  {Arroyo}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Andrecka}},
  \bibinfo {author} {\bibfnamefont {K.~M.}\ \bibnamefont {Spillane}}, \bibinfo
  {author} {\bibfnamefont {N.}~\bibnamefont {Billington}}, \bibinfo {author}
  {\bibfnamefont {Y.}~\bibnamefont {Takagi}}, \bibinfo {author} {\bibfnamefont
  {J.~R.}\ \bibnamefont {Sellers}}, \ and\ \bibinfo {author} {\bibfnamefont
  {P.}~\bibnamefont {Kukura}},\ }\bibfield  {title} {\enquote {\bibinfo {title}
  {Label-free, all-optical detection, imaging, and tracking of a single
  protein},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Nano
  Letters}\ }\textbf {\bibinfo {volume} {14}},\ \bibinfo {pages} {2065--2070}
  (\bibinfo {year} {2014})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Mosby}\ \emph {et~al.}(2020)\citenamefont {Mosby},
  \citenamefont {Hundt}, \citenamefont {Young}, \citenamefont {Fineberg},
  \citenamefont {Polin}, \citenamefont {Mayor}, \citenamefont {Kukura},\ and\
  \citenamefont {K{\"o}ster}}]{mosby2020myosin}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.~S.}\ \bibnamefont
  {Mosby}}, \bibinfo {author} {\bibfnamefont {N.}~\bibnamefont {Hundt}},
  \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Young}}, \bibinfo
  {author} {\bibfnamefont {A.}~\bibnamefont {Fineberg}}, \bibinfo {author}
  {\bibfnamefont {M.}~\bibnamefont {Polin}}, \bibinfo {author} {\bibfnamefont
  {S.}~\bibnamefont {Mayor}}, \bibinfo {author} {\bibfnamefont
  {P.}~\bibnamefont {Kukura}}, \ and\ \bibinfo {author} {\bibfnamefont {D.~V.}\
  \bibnamefont {K{\"o}ster}},\ }\bibfield  {title} {\enquote {\bibinfo {title}
  {Myosin {II} filament dynamics in actin networks revealed with
  interferometric scattering microscopy},}\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Biophysical Journal}\ }\textbf {\bibinfo
  {volume} {118}},\ \bibinfo {pages} {1946--1957} (\bibinfo {year}
  {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Piliarik}\ and\ \citenamefont
  {Sandoghdar}(2014)}]{piliarik2014direct}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Piliarik}}\ and\ \bibinfo {author} {\bibfnamefont {V.}~\bibnamefont
  {Sandoghdar}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Direct
  optical sensing of single unlabelled proteins and super-resolution imaging of
  their binding sites},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {Nature Communications}\ }\textbf {\bibinfo {volume} {5}},\
  \bibinfo {pages} {1--8} (\bibinfo {year} {2014})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Kotnala}\ and\ \citenamefont
  {Gordon}(2014{\natexlab{a}})}]{Kotnala2014Double}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Kotnala}}\ and\ \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Gordon}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Double nanohole
  optical tweezers visualize protein p53 suppressing unzipping of single
  {DNA}-hairpins},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Biomedical Optics Express}\ }\textbf {\bibinfo {volume} {5}},\ \bibinfo
  {pages} {1886--1894} (\bibinfo {year} {2014}{\natexlab{a}})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Balushi}\ and\ \citenamefont
  {Gordon}(2014)}]{AlBalushi2014Label-free}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~A.~A.}\
  \bibnamefont {Balushi}}\ and\ \bibinfo {author} {\bibfnamefont
  {R.}~\bibnamefont {Gordon}},\ }\bibfield  {title} {\enquote {\bibinfo {title}
  {Label-free free-solution single-molecule protein–small molecule
  interaction observed by double-nanohole plasmonic trapping},}\ }\href@noop {}
  {\bibfield  {journal} {\bibinfo  {journal} {ACS Photonics}\ }\textbf
  {\bibinfo {volume} {1}},\ \bibinfo {pages} {389--393} (\bibinfo {year}
  {2014})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Lin}\ \emph {et~al.}(2014)\citenamefont {Lin},
  \citenamefont {Chu}, \citenamefont {Lu},\ and\ \citenamefont
  {Lee}}]{Lin2014Trapping}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.-T.}\ \bibnamefont
  {Lin}}, \bibinfo {author} {\bibfnamefont {H.-Y.}\ \bibnamefont {Chu}},
  \bibinfo {author} {\bibfnamefont {T.-W.}\ \bibnamefont {Lu}}, \ and\ \bibinfo
  {author} {\bibfnamefont {P.-T.}\ \bibnamefont {Lee}},\ }\bibfield  {title}
  {\enquote {\bibinfo {title} {Trapping particles using waveguide-coupled gold
  bowtie plasmonic tweezers},}\ }\href {\doibase 10.1039/C4LC00731J} {\bibfield
   {journal} {\bibinfo  {journal} {Lab Chip}\ }\textbf {\bibinfo {volume}
  {14}},\ \bibinfo {pages} {4647--4652} (\bibinfo {year} {2014})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Vollmer}\ \emph {et~al.}(2002)\citenamefont
  {Vollmer}, \citenamefont {Braun}, \citenamefont {Libchaber}, \citenamefont
  {Khoshsima}, \citenamefont {Teraoka},\ and\ \citenamefont
  {Arnold}}]{vollmer2002protein}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Vollmer}}, \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Braun}},
  \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Libchaber}}, \bibinfo
  {author} {\bibfnamefont {M.}~\bibnamefont {Khoshsima}}, \bibinfo {author}
  {\bibfnamefont {I.}~\bibnamefont {Teraoka}}, \ and\ \bibinfo {author}
  {\bibfnamefont {S.}~\bibnamefont {Arnold}},\ }\bibfield  {title} {\enquote
  {\bibinfo {title} {Protein detection by optical shift of a resonant
  microcavity},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Applied Physics Letters}\ }\textbf {\bibinfo {volume} {80}},\ \bibinfo
  {pages} {4057--4059} (\bibinfo {year} {2002})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Young}\ and\ \citenamefont
  {Kukura}(2019)}]{young2019interferometric}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Young}}\ and\ \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Kukura}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Interferometric scattering
  microscopy},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Annual Review of Physical Chemistry}\ }\textbf {\bibinfo {volume} {70}},\
  \bibinfo {pages} {301--322} (\bibinfo {year} {2019})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Kim}\ \emph {et~al.}(2017)\citenamefont {Kim},
  \citenamefont {Baaske}, \citenamefont {Schuldes}, \citenamefont {Wilsch},\
  and\ \citenamefont {Vollmer}}]{kim2017label}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {E.}~\bibnamefont
  {Kim}}, \bibinfo {author} {\bibfnamefont {M.~D.}\ \bibnamefont {Baaske}},
  \bibinfo {author} {\bibfnamefont {I.}~\bibnamefont {Schuldes}}, \bibinfo
  {author} {\bibfnamefont {P.~S.}\ \bibnamefont {Wilsch}}, \ and\ \bibinfo
  {author} {\bibfnamefont {F.}~\bibnamefont {Vollmer}},\ }\bibfield  {title}
  {\enquote {\bibinfo {title} {Label-free optical detection of single
  enzyme-reactant reactions and associated conformational changes},}\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Science Advances}\
  }\textbf {\bibinfo {volume} {3}},\ \bibinfo {pages} {e1603044} (\bibinfo
  {year} {2017})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Dill}\ and\ \citenamefont
  {MacCallum}(2012)}]{dill2012protein}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {K.~A.}\ \bibnamefont
  {Dill}}\ and\ \bibinfo {author} {\bibfnamefont {J.~L.}\ \bibnamefont
  {MacCallum}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {The
  protein-folding problem, 50 years on},}\ }\href@noop {} {\bibfield  {journal}
  {\bibinfo  {journal} {science}\ }\textbf {\bibinfo {volume} {338}},\ \bibinfo
  {pages} {1042--1046} (\bibinfo {year} {2012})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Dobson}(2003)}]{dobson2003protein}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.~M.}\ \bibnamefont
  {Dobson}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Protein folding
  and misfolding},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Nature}\ }\textbf {\bibinfo {volume} {426}},\ \bibinfo {pages} {884--890}
  (\bibinfo {year} {2003})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Applequist}, \citenamefont {Carl},\ and\
  \citenamefont {Fung}(1972)}]{applequist1972atom}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Applequist}}, \bibinfo {author} {\bibfnamefont {J.~R.}\ \bibnamefont
  {Carl}}, \ and\ \bibinfo {author} {\bibfnamefont {K.-K.}\ \bibnamefont
  {Fung}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Atom dipole
  interaction model for molecular polarizability. application to polyatomic
  molecules and determination of atom polarizabilities},}\ }\href@noop {}
  {\bibfield  {journal} {\bibinfo  {journal} {Journal of the American Chemical
  Society}\ }\textbf {\bibinfo {volume} {94}},\ \bibinfo {pages} {2952--2960}
  (\bibinfo {year} {1972})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Lopes}, \citenamefont {Roux},\ and\ \citenamefont
  {MacKerell~Jr.}(2009)}]{Lopes2009Molecular}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.~E.}\ \bibnamefont
  {Lopes}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Roux}}, \ and\
  \bibinfo {author} {\bibfnamefont {A.~D.}\ \bibnamefont {MacKerell~Jr.}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Molecular modeling and
  dynamics studies with explicit inclusion of electronic polarizability. theory
  and applications},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {Theoretical {C}hemistry {A}ccounts}\ }\textbf {\bibinfo {volume}
  {124}},\ \bibinfo {pages} {11--28} (\bibinfo {year} {2009})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Halgren}\ and\ \citenamefont
  {Damm}(2001)}]{Halgren2001Polarizable}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {T.~A.}\ \bibnamefont
  {Halgren}}\ and\ \bibinfo {author} {\bibfnamefont {W.}~\bibnamefont {Damm}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Polarizable force fields},}\
  }\href {\doibase https://doi.org/10.1016/S0959-440X(00)00196-2} {\bibfield
  {journal} {\bibinfo  {journal} {Current {O}pinion in {S}tructural {B}iology}\
  }\textbf {\bibinfo {volume} {11}},\ \bibinfo {pages} {236--242} (\bibinfo
  {year} {2001})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Duan}, \citenamefont {Feng},\ and\ \citenamefont
  {Zhang}(2016)}]{Duan2016Large-Scale}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {Duan}}, \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Feng}}, \ and\
  \bibinfo {author} {\bibfnamefont {Q.}~\bibnamefont {Zhang}},\ }\bibfield
  {title} {\enquote {\bibinfo {title} {Large-scale molecular dynamics
  simulation: Effect of polarization on thrombin-ligand binding energy},}\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Scientific
  Reports}\ }\textbf {\bibinfo {volume} {6}},\ \bibinfo {pages} {31488}
  (\bibinfo {year} {2016})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Li}, \citenamefont {Hassan},\ and\ \citenamefont
  {Mehler}(2005)}]{Xianfeng2005Long}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {X.}~\bibnamefont
  {Li}}, \bibinfo {author} {\bibfnamefont {S.~A.}\ \bibnamefont {Hassan}}, \
  and\ \bibinfo {author} {\bibfnamefont {E.~L.}\ \bibnamefont {Mehler}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Long dynamics simulations of
  proteins using atomistic force fields and a continuum representation of
  solvent effects: Calculation of structural and dynamic properties},}\ }\href
  {\doibase https://doi.org/10.1002/prot.20470} {\bibfield  {journal} {\bibinfo
   {journal} {Proteins: Structure, Function, and Bioinformatics}\ }\textbf
  {\bibinfo {volume} {60}},\ \bibinfo {pages} {464--484} (\bibinfo {year}
  {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Lui}\ \emph {et~al.}(2018)\citenamefont {Lui},
  \citenamefont {Timmermann}, \citenamefont {Reuter},\ and\ \citenamefont
  {Scheurer}}]{Liu2018Benchmarks}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Z.}~\bibnamefont
  {Lui}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Timmermann}},
  \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont {Reuter}}, \ and\ \bibinfo
  {author} {\bibfnamefont {C.}~\bibnamefont {Scheurer}},\ }\bibfield  {title}
  {\enquote {\bibinfo {title} {Benchmarks and dielectric constants for
  reparametrized {OPLS} and polarizable force field models of chlorinated
  hydrocarbons},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {The Journal of Physical Chemistry B}\ }\textbf {\bibinfo {volume} {122}},\
  \bibinfo {pages} {770--779} (\bibinfo {year} {2018})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Wang}, \citenamefont {Ciepak},\ and\ \citenamefont
  {Kollman}(2000)}]{Wang2000How}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Wang}}, \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Ciepak}}, \ and\
  \bibinfo {author} {\bibfnamefont {P.~A.}\ \bibnamefont {Kollman}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {How well does a restrained
  electrostatic potential ({RESP}) model perform in calculating conformational
  energies of organic and biological molecules?}}\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Journal of {C}omputational {C}hemistry}\
  }\textbf {\bibinfo {volume} {21}},\ \bibinfo {pages} {1049–1074} (\bibinfo
  {year} {2000})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Booth}\ \emph {et~al.}(2021)\citenamefont {Booth},
  \citenamefont {Browne}, \citenamefont {Mauranyapin}, \citenamefont {Madsen},
  \citenamefont {Barfoot}, \citenamefont {Mark},\ and\ \citenamefont
  {Bowen}}]{Booth2021Code}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.~S.}\ \bibnamefont
  {Booth}}, \bibinfo {author} {\bibfnamefont {E.~V.}\ \bibnamefont {Browne}},
  \bibinfo {author} {\bibfnamefont {N.~P.}\ \bibnamefont {Mauranyapin}},
  \bibinfo {author} {\bibfnamefont {L.~S.}\ \bibnamefont {Madsen}}, \bibinfo
  {author} {\bibfnamefont {S.}~\bibnamefont {Barfoot}}, \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Mark}}, \ and\ \bibinfo {author}
  {\bibfnamefont {W.~P.}\ \bibnamefont {Bowen}},\ }\href@noop {} {\enquote
  {\bibinfo {title} {Polarizability calculation for single molecules, v1.0},}\
  } (\bibinfo {year} {2021}),\ \bibinfo {note} {{Z}enodo,
  doi:10.5281/zenodo.4798140}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Thole}(1981)}]{thole1981molecular}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {B.~T.}\ \bibnamefont
  {Thole}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Molecular
  polarizabilities calculated with a modified dipole interaction},}\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Chemical Physics}\
  }\textbf {\bibinfo {volume} {59}},\ \bibinfo {pages} {341--350} (\bibinfo
  {year} {1981})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Cieplak}\ \emph {et~al.}(2009)\citenamefont
  {Cieplak}, \citenamefont {Dupradeau}, \citenamefont {Duan},\ and\
  \citenamefont {Wang}}]{Cieplak2009Polarization}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Cieplak}}, \bibinfo {author} {\bibfnamefont {F.-Y.}\ \bibnamefont
  {Dupradeau}}, \bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont {Duan}}, \
  and\ \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Wang}},\ }\bibfield
  {title} {\enquote {\bibinfo {title} {Polarization effects in molecular
  mechanical force fields},}\ }\href {\doibase 10.1088/0953-8984/21/33/333102}
  {\bibfield  {journal} {\bibinfo  {journal} {Journal of Physics: Condensed
  Matter}\ }\textbf {\bibinfo {volume} {21}},\ \bibinfo {pages} {333102}
  (\bibinfo {year} {2009})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Miller}\ and\ \citenamefont
  {Bederson}(1978)}]{miller1978atomic}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {T.~M.}\ \bibnamefont
  {Miller}}\ and\ \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont
  {Bederson}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Atomic and
  molecular polarizabilities-a review of recent advances},}\ }in\ \href@noop {}
  {\emph {\bibinfo {booktitle} {Advances in atomic and molecular physics}}},\
  Vol.~\bibinfo {volume} {13}\ (\bibinfo  {publisher} {Elsevier},\ \bibinfo
  {year} {1978})\ pp.\ \bibinfo {pages} {1--55}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Br\'efort}\ \emph {et~al.}(2006)\citenamefont
  {Br\'efort} \emph {et~al.}}]{Chemical}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Br\'efort}} \emph {et~al.},\ }\href
  {https://www.lyceejeanbart.fr/chemical-structures/index_en.html} {\enquote
  {\bibinfo {title} {Chemical structures},}\ } (\bibinfo {year}
  {2006})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Majorek}\ \emph {et~al.}(2012)\citenamefont
  {Majorek}, \citenamefont {Porebski}, \citenamefont {Dayal}, \citenamefont
  {Zimmerman}, \citenamefont {Jablonska}, \citenamefont {Stewart},
  \citenamefont {Chruszcz},\ and\ \citenamefont {Minor}}]{Majorek:2012}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {K.~A.}\ \bibnamefont
  {Majorek}}, \bibinfo {author} {\bibfnamefont {P.~J.}\ \bibnamefont
  {Porebski}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Dayal}},
  \bibinfo {author} {\bibfnamefont {M.~D.}\ \bibnamefont {Zimmerman}}, \bibinfo
  {author} {\bibfnamefont {K.}~\bibnamefont {Jablonska}}, \bibinfo {author}
  {\bibfnamefont {A.~J.}\ \bibnamefont {Stewart}}, \bibinfo {author}
  {\bibfnamefont {M.}~\bibnamefont {Chruszcz}}, \ and\ \bibinfo {author}
  {\bibfnamefont {W.}~\bibnamefont {Minor}},\ }\bibfield  {title} {\enquote
  {\bibinfo {title} {Structural and immunologic characterization of bovine,
  horse, and rabbit serum albumins},}\ }\href@noop {} {\bibfield  {journal}
  {\bibinfo  {journal} {Molecular Immunology}\ }\textbf {\bibinfo {volume}
  {52}},\ \bibinfo {pages} {174--182} (\bibinfo {year} {2012})}\BibitemShut
  {NoStop}%
\bibitem [{Lor(2009)}]{LorentzLorenz}%
  \BibitemOpen
  \href@noop {} {\emph {\bibinfo {title} {A Dictionary of Physics}}},\ \bibinfo
  {edition} {6th}\ ed.\ (\bibinfo  {publisher} {Oxford University Press},\
  \bibinfo {year} {2009})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Phillip}\ and\ \citenamefont
  {Taft}(1964)}]{Phillip1964Kramers-Kronig}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.~R.}\ \bibnamefont
  {Phillip}}\ and\ \bibinfo {author} {\bibfnamefont {E.~A.}\ \bibnamefont
  {Taft}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Kramers-kronig
  analysis of reflectance data for diamond},}\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Physical Review}\ }\textbf {\bibinfo {volume}
  {136}},\ \bibinfo {pages} {A1445--A1448} (\bibinfo {year}
  {1964})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Duke}\ and\ \citenamefont
  {Plummer}(2002)}]{Duke2002Frontiers}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {Duke}}\ and\ \bibinfo {author} {\bibfnamefont {C.}~\bibnamefont {Plummer}},\
  }\href@noop {} {\emph {\bibinfo {title} {Frontiers in Surface Science and
  Interface Science}}},\ \bibinfo {edition} {1st}\ ed.\ (\bibinfo  {publisher}
  {North Holland},\ \bibinfo {year} {2002})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Abraham}\ \emph {et~al.}(2015)\citenamefont
  {Abraham}, \citenamefont {Murtola}, \citenamefont {Schulz}, \citenamefont
  {P{\'a}ll}, \citenamefont {Smith}, \citenamefont {Hess},\ and\ \citenamefont
  {Lindahl}}]{Abraham:2015aa}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~J.}\ \bibnamefont
  {Abraham}}, \bibinfo {author} {\bibfnamefont {T.}~\bibnamefont {Murtola}},
  \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Schulz}}, \bibinfo
  {author} {\bibfnamefont {S.}~\bibnamefont {P{\'a}ll}}, \bibinfo {author}
  {\bibfnamefont {J.~C.}\ \bibnamefont {Smith}}, \bibinfo {author}
  {\bibfnamefont {B.}~\bibnamefont {Hess}}, \ and\ \bibinfo {author}
  {\bibfnamefont {E.}~\bibnamefont {Lindahl}},\ }\bibfield  {title} {\enquote
  {\bibinfo {title} {Gromacs: High performance molecular simulations through
  multi-level parallelism from laptops to supercomputers},}\ }\href@noop {}
  {\bibfield  {journal} {\bibinfo  {journal} {SoftwareX}\ }\textbf {\bibinfo
  {volume} {1--2}},\ \bibinfo {pages} {19--25} (\bibinfo {year}
  {2015})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Henzler-Wildman}\ and\ \citenamefont
  {Kern}(2007)}]{henzler2007dynamic}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {K.}~\bibnamefont
  {Henzler-Wildman}}\ and\ \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {Kern}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Dynamic
  personalities of proteins},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {Nature}\ }\textbf {\bibinfo {volume} {450}},\ \bibinfo {pages}
  {964} (\bibinfo {year} {2007})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Schmid}\ \emph {et~al.}(2011)\citenamefont {Schmid},
  \citenamefont {Eichenberger}, \citenamefont {Choutko}, \citenamefont
  {Riniker}, \citenamefont {Winger}, \citenamefont {Mark},\ and\ \citenamefont
  {van Gunsteren}}]{Schmid:2011}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.}~\bibnamefont
  {Schmid}}, \bibinfo {author} {\bibfnamefont {A.~P.}\ \bibnamefont
  {Eichenberger}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Choutko}}, \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Riniker}},
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Winger}}, \bibinfo
  {author} {\bibfnamefont {A.~E.}\ \bibnamefont {Mark}}, \ and\ \bibinfo
  {author} {\bibfnamefont {W.~F.}\ \bibnamefont {van Gunsteren}},\ }\bibfield
  {title} {\enquote {\bibinfo {title} {Definition and testing of the gromos
  force-field versions 54a7 and 54b7},}\ }\href@noop {} {\bibfield  {journal}
  {\bibinfo  {journal} {European Biophysics Journal}\ }\textbf {\bibinfo
  {volume} {40}},\ \bibinfo {pages} {843--856} (\bibinfo {year}
  {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {van~der Spoel}\ \emph {et~al.}(2005)\citenamefont
  {van~der Spoel}, \citenamefont {Lindahl}, \citenamefont {Hess}, \citenamefont
  {Groenhof}, \citenamefont {Mark},\ and\ \citenamefont
  {Berendsen}}]{Spoel:2005}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {van~der Spoel}}, \bibinfo {author} {\bibfnamefont {E.}~\bibnamefont
  {Lindahl}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Hess}},
  \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Groenhof}}, \bibinfo
  {author} {\bibfnamefont {A.~E.}\ \bibnamefont {Mark}}, \ and\ \bibinfo
  {author} {\bibfnamefont {H.~J.~C.}\ \bibnamefont {Berendsen}},\ }\bibfield
  {title} {\enquote {\bibinfo {title} {Gromacs: Fast, flexible, and free},}\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Journal of
  Computational Chemistry}\ }\textbf {\bibinfo {volume} {26}},\ \bibinfo
  {pages} {1701--1718} (\bibinfo {year} {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Poger}, \citenamefont {van Gunsteren},\ and\
  \citenamefont {Mark}(2010)}]{Poger:2010}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {Poger}}, \bibinfo {author} {\bibfnamefont {W.~F.}\ \bibnamefont {van
  Gunsteren}}, \ and\ \bibinfo {author} {\bibfnamefont {A.~E.}\ \bibnamefont
  {Mark}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {A new force field
  for simulating phosphatidylcholine bilayers},}\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Journal of Computational Chemistry}\ }\textbf
  {\bibinfo {volume} {31}},\ \bibinfo {pages} {1117--1125} (\bibinfo {year}
  {2010})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {wwPDB {C}onsortium}(2018)}]{PDB}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibnamefont {wwPDB {C}onsortium}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {{Protein Data Bank: the
  single global archive for 3D macromolecular structure data}},}\ }\href
  {\doibase 10.1093/nar/gky949} {\bibfield  {journal} {\bibinfo  {journal}
  {Nucleic Acids Research}\ }\textbf {\bibinfo {volume} {47}},\ \bibinfo
  {pages} {D520--D528} (\bibinfo {year} {2018})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Hahn}\ \emph {et~al.}(2018)\citenamefont {Hahn},
  \citenamefont {Vonck}, \citenamefont {Mills}, \citenamefont {Meier},\ and\
  \citenamefont {K\"{u}hlbrandt}}]{Hahn2018Structure}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Hahn}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Vonck}},
  \bibinfo {author} {\bibfnamefont {D.~J.}\ \bibnamefont {Mills}}, \bibinfo
  {author} {\bibfnamefont {T.}~\bibnamefont {Meier}}, \ and\ \bibinfo {author}
  {\bibfnamefont {W.}~\bibnamefont {K\"{u}hlbrandt}},\ }\bibfield  {title}
  {\enquote {\bibinfo {title} {Structure, mechanism, and regulation of the
  chloroplase {ATP} synthase},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo
   {journal} {Science}\ }\textbf {\bibinfo {volume} {360}} (\bibinfo {year}
  {2018})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Eisele}\ \emph {et~al.}(2018)\citenamefont {Eisele},
  \citenamefont {Reed}, \citenamefont {Rudack},\ and\ \citenamefont
  {et~al.}}]{Eisele2018Expanded}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Eisele}}, \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Reed}},
  \bibinfo {author} {\bibfnamefont {T.}~\bibnamefont {Rudack}}, \ and\ \bibinfo
  {author} {\bibnamefont {et~al.}},\ }\bibfield  {title} {\enquote {\bibinfo
  {title} {Expanded coverage of the 26{S} proteasome conformational landscape
  reveals mechanisms of peptidase gating},}\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Cell Rep.}\ }\textbf {\bibinfo {volume}
  {24}},\ \bibinfo {pages} {1301--1315} (\bibinfo {year} {2018})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Nakanishi-Matsui}\ \emph {et~al.}(2006)\citenamefont
  {Nakanishi-Matsui}, \citenamefont {Kashiwagi}, \citenamefont {Hosokawa},
  \citenamefont {Cipriano}, \citenamefont {Dunn}, \citenamefont {Wada},\ and\
  \citenamefont {Futai}}]{nakanishi-matsui2006Stochastic}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Nakanishi-Matsui}}, \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Kashiwagi}}, \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Hosokawa}},
  \bibinfo {author} {\bibfnamefont {D.~J.}\ \bibnamefont {Cipriano}}, \bibinfo
  {author} {\bibfnamefont {S.~D.}\ \bibnamefont {Dunn}}, \bibinfo {author}
  {\bibfnamefont {Y.}~\bibnamefont {Wada}}, \ and\ \bibinfo {author}
  {\bibfnamefont {M.}~\bibnamefont {Futai}},\ }\bibfield  {title} {\enquote
  {\bibinfo {title} {Stochastic high-speed rotation of escherichia coli {ATP}
  synthase {F}1 sector},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {The Journal of Biological Chemistry}\ }\textbf {\bibinfo {volume}
  {281}},\ \bibinfo {pages} {4126--4131} (\bibinfo {year} {2006})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Alexander}\ \emph {et~al.}(2020)\citenamefont
  {Alexander}, \citenamefont {Allen}, \citenamefont {Atala}, \citenamefont
  {Bowen}, \citenamefont {Coley}, \citenamefont {Goodenough}, \citenamefont
  {Katsnelson}, \citenamefont {Koonin}, \citenamefont {Krenn}, \citenamefont
  {Madsen} \emph {et~al.}}]{alexander2020sounds}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Alexander}}, \bibinfo {author} {\bibfnamefont {R.~E.}\ \bibnamefont
  {Allen}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Atala}},
  \bibinfo {author} {\bibfnamefont {W.~P.}\ \bibnamefont {Bowen}}, \bibinfo
  {author} {\bibfnamefont {A.~A.}\ \bibnamefont {Coley}}, \bibinfo {author}
  {\bibfnamefont {J.~B.}\ \bibnamefont {Goodenough}}, \bibinfo {author}
  {\bibfnamefont {M.~I.}\ \bibnamefont {Katsnelson}}, \bibinfo {author}
  {\bibfnamefont {E.~V.}\ \bibnamefont {Koonin}}, \bibinfo {author}
  {\bibfnamefont {M.}~\bibnamefont {Krenn}}, \bibinfo {author} {\bibfnamefont
  {L.~S.}\ \bibnamefont {Madsen}},  \emph {et~al.},\ }\bibfield  {title}
  {\enquote {\bibinfo {title} {The sounds of science—a symphony for many
  instruments and voices},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {Physica Scripta}\ }\textbf {\bibinfo {volume} {95}},\ \bibinfo
  {pages} {062501} (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Taylor}\ \emph {et~al.}(2013)\citenamefont {Taylor},
  \citenamefont {Janousek}, \citenamefont {Daria}, \citenamefont {Knittel},
  \citenamefont {Hage}, \citenamefont {Bachor},\ and\ \citenamefont
  {Bowen}}]{taylor2013biological}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~A.}\ \bibnamefont
  {Taylor}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Janousek}},
  \bibinfo {author} {\bibfnamefont {V.}~\bibnamefont {Daria}}, \bibinfo
  {author} {\bibfnamefont {J.}~\bibnamefont {Knittel}}, \bibinfo {author}
  {\bibfnamefont {B.}~\bibnamefont {Hage}}, \bibinfo {author} {\bibfnamefont
  {H.-A.}\ \bibnamefont {Bachor}}, \ and\ \bibinfo {author} {\bibfnamefont
  {W.~P.}\ \bibnamefont {Bowen}},\ }\bibfield  {title} {\enquote {\bibinfo
  {title} {Biological measurement beyond the quantum limit},}\ }\href@noop {}
  {\bibfield  {journal} {\bibinfo  {journal} {Nature Photonics}\ }\textbf
  {\bibinfo {volume} {7}},\ \bibinfo {pages} {229--233} (\bibinfo {year}
  {2013})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Casacio}\ \emph {et~al.}(2020)\citenamefont
  {Casacio}, \citenamefont {Madsen}, \citenamefont {Terrasson}, \citenamefont
  {Waleed}, \citenamefont {Barnscheidt}, \citenamefont {Hage}, \citenamefont
  {Taylor},\ and\ \citenamefont {Bowen}}]{casacio2020quantum}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.~A.}\ \bibnamefont
  {Casacio}}, \bibinfo {author} {\bibfnamefont {L.~S.}\ \bibnamefont {Madsen}},
  \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Terrasson}}, \bibinfo
  {author} {\bibfnamefont {M.}~\bibnamefont {Waleed}}, \bibinfo {author}
  {\bibfnamefont {K.}~\bibnamefont {Barnscheidt}}, \bibinfo {author}
  {\bibfnamefont {B.}~\bibnamefont {Hage}}, \bibinfo {author} {\bibfnamefont
  {M.~A.}\ \bibnamefont {Taylor}}, \ and\ \bibinfo {author} {\bibfnamefont
  {W.~P.}\ \bibnamefont {Bowen}},\ }\bibfield  {title} {\enquote {\bibinfo
  {title} {Quantum correlations overcome the photodamage limits of light
  microscopy},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {arXiv preprint arXiv:2004.00178}\ } (\bibinfo {year} {2020})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Taylor}, \citenamefont {Knittel},\ and\ \citenamefont
  {Bowen}(2013)}]{taylor2013fundamental}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~A.}\ \bibnamefont
  {Taylor}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Knittel}}, \
  and\ \bibinfo {author} {\bibfnamefont {W.~P.}\ \bibnamefont {Bowen}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Fundamental constraints on
  particle tracking with optical tweezers},}\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {New Journal of Physics}\ }\textbf {\bibinfo
  {volume} {15}},\ \bibinfo {pages} {023018} (\bibinfo {year}
  {2013})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Lin}, \citenamefont {Chang},\ and\ \citenamefont
  {Hsieh}(2014)}]{Ying2014Shot-noise}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.-H.}\ \bibnamefont
  {Lin}}, \bibinfo {author} {\bibfnamefont {W.-L.}\ \bibnamefont {Chang}}, \
  and\ \bibinfo {author} {\bibfnamefont {C.-L.}\ \bibnamefont {Hsieh}},\
  }\bibfield  {title} {\enquote {\bibinfo {title} {Shot-noise limited
  localization of single 20 nm gold particles with nanometer spatial precision
  within microseconds},}\ }\href {\doibase 10.1364/OE.22.009159} {\bibfield
  {journal} {\bibinfo  {journal} {Optics Express}\ }\textbf {\bibinfo {volume}
  {22}},\ \bibinfo {pages} {9159--9170} (\bibinfo {year} {2014})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Taylor}\ and\ \citenamefont
  {Bowen}(2016)}]{taylor2016quantum}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~A.}\ \bibnamefont
  {Taylor}}\ and\ \bibinfo {author} {\bibfnamefont {W.~P.}\ \bibnamefont
  {Bowen}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Quantum metrology
  and its application in biology},}\ }\href@noop {} {\bibfield  {journal}
  {\bibinfo  {journal} {Physics Reports}\ }\textbf {\bibinfo {volume} {615}},\
  \bibinfo {pages} {1--59} (\bibinfo {year} {2016})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Kotnala}\ and\ \citenamefont
  {Gordon}(2014{\natexlab{b}})}]{Kotnala2014Quantification}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Kotnala}}\ and\ \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Gordon}},\ }\bibfield  {title} {\enquote {\bibinfo {title} {Quantification
  of high-efficiency trapping of nanoparticles in a double nanohole optical
  tweezer},}\ }\href {\doibase 10.1021/nl404233z} {\bibfield  {journal}
  {\bibinfo  {journal} {Nano Letters}\ }\textbf {\bibinfo {volume} {14}},\
  \bibinfo {pages} {853--856} (\bibinfo {year}
  {2014}{\natexlab{b}})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Knittel}\ \emph {et~al.}(2013)\citenamefont
  {Knittel}, \citenamefont {Swaim}, \citenamefont {McAuslan}, \citenamefont
  {Brawley},\ and\ \citenamefont {Bowen}}]{knittel2013back}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Knittel}}, \bibinfo {author} {\bibfnamefont {J.~D.}\ \bibnamefont {Swaim}},
  \bibinfo {author} {\bibfnamefont {D.~L.}\ \bibnamefont {McAuslan}}, \bibinfo
  {author} {\bibfnamefont {G.~A.}\ \bibnamefont {Brawley}}, \ and\ \bibinfo
  {author} {\bibfnamefont {W.~P.}\ \bibnamefont {Bowen}},\ }\bibfield  {title}
  {\enquote {\bibinfo {title} {Back-scatter based whispering gallery mode
  sensing},}\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Scientific Reports}\ }\textbf {\bibinfo {volume} {3}},\ \bibinfo {pages}
  {1--5} (\bibinfo {year} {2013})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Bard}\ \emph {et~al.}(2019)\citenamefont {Bard},
  \citenamefont {Bashore}, \citenamefont {Dong},\ and\ \citenamefont
  {Martin}}]{Bard201926S}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~A.}\ \bibnamefont
  {Bard}}, \bibinfo {author} {\bibfnamefont {C.}~\bibnamefont {Bashore}},
  \bibinfo {author} {\bibfnamefont {K.~D.}\ \bibnamefont {Dong}}, \ and\
  \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Martin}},\ }\bibfield
  {title} {\enquote {\bibinfo {title} {The 26{S} proteasome utilizes a kinetic
  gateway to prioritize substrate degradation},}\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Cell}\ }\textbf {\bibinfo {volume} {177}},\
  \bibinfo {pages} {286--298} (\bibinfo {year} {2019})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/supp.tex <==
%% Setup things
\documentclass[aip,reprint,8pt]{revtex4-1}
%
\usepackage{lipsum}
\usepackage{amsmath}
\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines
\usepackage[utf8]{inputenc}
\usepackage[T1]{fontenc}
\usepackage{mathptmx}
\usepackage[dvipsnames]{xcolor}
\usepackage{verbatim}
\usepackage{wrapfig}
\usepackage{gensymb}
\draft % marks overfull lines with a black rule on the right

\renewcommand{\baselinestretch}{1.2}

\begin{document}

% Use the \preprint command to place your local institutional report number 
% on the title page in preprint mode.
% Multiple \preprint commands are allowed.
%\preprint{}

\title{SUPPORTING INFORMATION \\ \vspace{\baselineskip} Dynamic polarizability of macromolecules for single-molecule optical biosensing} %Title of paper

% repeat the \author .. \affiliation  etc. as needed
% \email, \thanks, \homepage, \altaffiliation all apply to the current author.
% Explanatory text should go in the []'s, 
% actual e-mail address or url should go in the {}'s for \email and \homepage.
% Please use the appropriate macro for the type of information

% \affiliation command applies to all authors since the last \affiliation command. 
% The \affiliation command should follow the other information.


\author{Larnii S. Booth}
%\email[]{Your e-mail address}
%\homepage[]{Your web page}
%\thanks{}
%\altaffiliation{}
\affiliation{ARC Centre for Engineered Quantum Systems (EQUS), School of Mathematics and Physics, The University of Queensland, Australia}


\author{Eloise V. Browne}
\affiliation{ARC Centre for Engineered Quantum Systems (EQUS), School of Mathematics and Physics, The University of Queensland, Australia}

\author{Nicolas P. Mauranyapin}
\affiliation{ARC Centre for Engineered Quantum Systems (EQUS), School of Mathematics and Physics, The University of Queensland, Australia}

\author{Lars S. Madsen}
\affiliation{ARC Centre for Engineered Quantum Systems (EQUS), School of Mathematics and Physics, The University of Queensland, Australia}

\author{Shelley Barfoot}
\affiliation{School of Chemistry and Molecular Biosciences, The University of Queensland, Australia}

\author{Alan Mark}
\affiliation{School of Chemistry and Molecular Biosciences, The University of Queensland, Australia}

\author{Warwick P. Bowen}
\affiliation{ARC Centre for Engineered Quantum Systems (EQUS), School of Mathematics and Physics, The University of Queensland, Australia}



%, Eloise V. Browne, Nicolas P. Mauranyapin, Shelley Barfoot, Alan Mark and Warwick P. Bowen

% Collaboration name, if desired (requires use of superscriptaddress option in \documentclass). 
% \noaffiliation is required (may also be used with the \author command).
%\collaboration{}
%\noaffiliation

\date{\today}

\maketitle

\section{Molecular Dynamics Methods}
The initial conformation of Bovine Serum Albium (BSA) was taken from PDB ID 3V03 \cite{Majorek:2012}. The ligand was removed and missing atoms modelled using PyMOL (www.pymol.org). The protein was placed in a periodic octahedral box with the minimum distance between the protein and the edge of the box being 1.2 nm. The system was solvated in explicit water. The GROMOS 54A7 united-atom force field \cite{Schmid:2011, Spoel:2005, Poger:2010} was used to describe the protein. TIP5P, a 5-point water model, was used to describe the solvent \cite{Mahoney:2000}.  Lysine, arginine, and histidine residues were protonated mimicking neutral pH (7.0). No counterions were added. In order to relax the geometry of the protein, energy-minimisation was performed using harmonic constraints between bonds using the steepest decent approach. 

The production simulations were run in triplicate using GROMACS 5.1.3 \cite{Abraham:2015aa}. Initial velocities were taken from a Maxwell-Boltzmann distribution at 300 K. Bond lengths within the protein were constrained using the LINCS algorithm \cite{Hess:1997}. The geometry of the water was constrained using SETTLE. To maintain a constant temperature, the protein and water were independently  weakly coupled to an external temperature bath (300 K) with a relaxation time of 0.1 ps \cite{Berendsen:1984}. Isotropic pressure coupling was applied (reference pressure = 1.0 bar; relaxation time = 1.0 ps; compressibility = $4.5\times10^{-5}$ bar$^{-1}$) \cite{Berendsen:1984}. The pair-list was updated every 5 steps. The van der Waals cutoff was 1.4 nm \cite{Reisser:2017}. Long-range electrostatic interactions were computed using Particle-mesh Ewald \cite{Darden:1993, Essmann:1995}. The step size was 2 fs. Configurations of the system were taken every 50 ps, and the systems were run for 54 ns each.


\section*{References}
% Create the reference section using BibTeX:
\bibliography{ref}

\end{document}
